The growth rate over trees of any family of set defined by a monadic second order formula is semi-computable

Monadic second order logic can be used to express many classical notions of sets of vertices of a graph as for instance: dominating sets, induced matchings, perfect codes, independent sets or irredundant sets. Bounds on the number of sets of any such family of sets are interesting from a combinatorial point of view and have algorithmic applications. Many such bounds on different families of sets over different classes of graphs are already provided in the literature. In particular, Rote recently showed that the number of minimal dominating sets in trees of order $n$ is at most $95^{\frac{n}{13}}$ and that this bound is asymptotically sharp up to a multiplicative constant. We build on his work to show that what he did for minimal dominating sets can be done for any family of sets definable by a monadic second order formula. We first show that, for any monadic second order formula over graphs that characterizes a given kind of subset of its vertices, the maximal number of such sets in a tree can be expressed as the \textit{growth rate of a bilinear system}. This mostly relies on well known links between monadic second order logic over trees and tree automata and basic tree automata manipulations. Then we show that this "growth rate" of a bilinear system can be approximated from above.We then use our implementation of this result to provide bounds on the number of independent dominating sets, total perfect dominating sets, induced matchings, maximal induced matchings, minimal perfect dominating sets, perfect codes and maximal irredundant sets on trees. We also solve a question from D. Y. Kang et al. regarding $r$-matchings and improve a bound from G\'orska and Skupie\'n on the number of maximal matchings on trees. Remark that this approach is easily generalizable to graphs of bounded tree width or clique width (or any similar class of graphs where tree automata are meaningful).

==> anc/Growth_in_trees.sh <==
#!/bin/bash
command -v mona >/dev/null 2>&1 || { echo "I require mona but it's not installed.  Aborting." >&2; exit 1; }
command -v g++ >/dev/null 2>&1 || { echo "I require g++ but it's not installed.  Aborting." >&2; exit 1; }

g++ read_Mona_Output_Tree.cpp -O3 -Wall -pedantic -lgmp -lgmpxx -o makeoperator.out

echo "Choose a familly of sets by entering the corresponding number)"
echo "You can either choose to enter a formula by yourself and you will then be asked to give a candidate for the growth rate and you will be able to provide some vectors that should be added to the set X."
echo "If you pick instead one of the pre-configured formula then the growth rate and additional vectors will be provided automatically."
grep "##########" mso_formulas |sed "s/#//g;"| cat -n
read selectedNum

if ! [[ $selectedNum =~ ^[0-9]+$ ]] ; then
   echo "error: Not a number" >&2; exit 1
fi
if (( $selectedNum > $(grep "##########" mso_formulas |wc -l))) ; then
   echo "error: This number is not valid" >&2; exit 1
fi

if (($selectedNum==1)) ; then
  echo "Provide a formula with free variable S. Followed by a line starting with #"
  while true
  do
    read line
    if [[ $line =~ ^#.*  ]]
    then break
    fi
    formula="$formula""\n""$line"
  done < /dev/stdin
else
  printf "You have selected "
  grep "##########"  mso_formulas | sed "s/#//g;$selectedNum q;d"
  formula="$(
  awk 'BEGIN{i=0; b=0}{
      if(i=='"$selectedNum"' && b==0){
        if($1=="#"){
          b=1;
        }else{
          print $0;
        }
      }
      if($1=="##########"){ i++; }
    }' mso_formulas)"
fi


initMona="m2l-tree;

restrict(all1 x : x.0 in $ <=> x.1 in $);

pred rightAncestor(var1 leaf, var1 anc) =  ex2 C: anc in C & all1 x: (x in C & x~=leaf) => x.0 in C;

pred edge(var1 l1, var1 l2) = (ex1 x : rightAncestor(l1, x) & rightAncestor(l2,x.1))|(ex1 x : rightAncestor(l2, x) & rightAncestor(l1,x.1));

pred validVertex(var1 vert) = (vert.0 notin $);

pred validSet(var2 Set) = all1 y: y in Set => validVertex(y);

var2 S;
validSet(S); 
"

echo -e "$initMona$formula" > tmp.mona
mona -w -u -n -q tmp.mona | 
egrep "(\(.*->.*|.*Initial state:.*|.*Accepting.*)" |
sed "s/(/ /g; s/)/ /g; s/,/ /g; s/->/ /g; s/Accepting states://g;s/Initial state:/-1/g"|
awk 'BEGIN{i=0}{if($1==-1){i++;};if(i<=2){print $0}}END{print("-1")}'> clean.tmp

if (($selectedNum==1)) ; then
  ./makeoperator.out <(cat clean.tmp)
else
  values="$(
  awk 'BEGIN{i=0; b=0}{
      if(i=='"$selectedNum"' && $1!="##########"){
        if(b==1){
                  print $0;
        }
        if($1=="#"){
          b=1;
        }
      }
      if($1=="##########"){ i++; }
    }' mso_formulas)"
    echo "$values" | ./makeoperator.out <(cat clean.tmp)
fi




==> anc/X_from_operator.hpp <==
#include <iostream>
#include <vector>
#include <set>
#include <assert.h>
#include <cmath>
#include <map>
#include <complex>
#include <gmpxx.h>
#include <algorithm>
#include "algebraic.hpp"

using namespace std;
template<class Qel>
class simplex{//this is a basic unoptimized implementation of the simplex algorithm
  public:
  vector<Qel> opt;
  vector<vector<Qel>> coefs;
  simplex(){}
  simplex(vector<Qel>& o,  vector<vector<Qel>>& c):opt(o), coefs(c){ }
  void pivoting(int i){
    Qel min=-1;
    size_t p=0;
    for(size_t j=0;j<coefs.size();j++){
      if(coefs[j][i] <= 0) continue;
      Qel v=coefs[j].back()/coefs[j][i];
      if(v<min || min ==-1){
        p = j; 
        min = v;
      }
    }
    Qel v = 1/coefs[p][i];
    for(size_t j=0; j<coefs[p].size(); j++) coefs[p][j] *= v;
    for(size_t k=0; k<coefs.size(); k++){
      if(k == p) continue;
      v = coefs[k][i];
      for(size_t j=0; j<coefs[k].size(); j++) coefs[k][j]-= coefs[p][j]*v;
    }
    v = opt[i];
    for(size_t j=0; j<opt.size(); j++) opt[j]-= coefs[p][j]*v;
  }

  Qel solve(){
    while(true){
      int pivot =0;
      Qel low = opt[0];
      for(size_t j=1; j+1<opt.size(); j++)  if(opt[j] > low){low =opt[j]; pivot =j; }
      if(low <= 0) break;
      pivoting(pivot);   
    }
    return opt.back();
  }  
};

template<class Qel>
bool isinconvexhull(vector<vector<Qel>>& points, vector<Qel>&p){// return true iff p is coordinatewise smaller than any point from the convex hull of points
  bool smaller = true, diff = true;
  for(size_t j=0;j<points.size();j++){//first we check if the point is coordinatewise smaller than one of the vertices, this way we call the simplex less often
    smaller = true;
    diff= false;
    for(size_t i=0; i<points[j].size(); i++){
      if(p[i]>points[j][i]) smaller = false;
      if(p[i]!=points[j][i]) diff = true;
    }
    if(smaller && diff) return true;
  }
  simplex<Qel> a;//now we call the simplex
  int vb = points.size()+2*p.size();
  a.coefs = vector<vector<Qel>>(p.size()+1,vector<Qel>(vb+1, 0));
  for(size_t j=0;j<p.size();j++){
    for(size_t i=0;i<points.size(); i++) a.coefs[j][i] = points[i][j];
    a.coefs[j][j+points.size()]=-1;
    a.coefs[j][j+points.size()+p.size()]=1;
    a.coefs[j].back() = p[j];
  }
  
  a.opt = vector<Qel>(vb+1, 0);
  for(size_t i=0; i<points.size()+p.size();i++)
    for(size_t j=0; j<a.coefs.size(); j++) a.opt[i] += a.coefs[j][i];
  for(size_t j=0; j<a.coefs.size(); j++) a.opt.back() += a.coefs[j].back();
  for(size_t i=0; i<points.size(); i++) a.coefs[p.size()][i]=1;
  a.coefs[p.size()].back()=1;
  Qel tempS = a.solve();
  return (tempS ==0);
}

template<class Qel>
void findconvexhull(vector<vector<Qel>>& points){// we only keep the smallest subset of points that has the same conv< (the set Hull<)
  //the naive way to do that is to check for any point if it is in the conv< of the other points
  vector<Qel> p = points.back();
  points.pop_back();
  for(int k=points.size()-1; k>=0; k--){ 
    if(!isinconvexhull(points, p)){
      p.swap(points[k]);      
    }else{
      p.swap(points[k]);
      points[k].swap(points.back());
      points.pop_back();      
    }
  }
  if(!isinconvexhull(points, p)) points.push_back(p);
}

template<class Qel>
void auxnewVec(vector<vector<Qel> >& newsep, const vector<vector<Qel>> &sep, const vector<vector<vector<pair<int,int>>>>& operators, 
               set<vector<Qel>>& seen, vector<bool>& isNew, Qel& coef,map<vector<Qel>, pair<int,pair<vector<Qel>,vector<Qel>>>>& tree){
  //this function apply the operators when they are bilinear maps to obtain the new points
  for(size_t i=0; i<sep.size(); i++){
    for(size_t ii=0; ii<sep.size(); ii++){
      if(!(isNew[i] || isNew[ii])) continue;
      for(size_t j=0; j<operators.size(); j++){
        vector<Qel> u(sep[i].size(), 0);
        for(size_t n=0; n<operators[j].size(); n++)
          for(size_t m=0; m<operators[j][n].size(); m++) 
            u[n]+=sep[i][operators[j][n][m].first]*sep[ii][operators[j][n][m].second];
        bool ok= true;
        for(size_t k=0;k<newsep.size();k++) if(newsep[k] == u) ok = false;
        if(ok && seen.insert(u).second && !isinconvexhull(newsep, u)){
          newsep.push_back(u);
          tree[u]=pair<int,pair<vector<Qel>,vector<Qel>>>(j,pair<vector<Qel>,vector<Qel>>(sep[i], sep[ii]));
        }
      }
    }
  }
}

template<class operator_Class, class Qel>
bool findX(operator_Class& operators, vector<vector<Qel>>& sep, Qel& coef){
  // This function implements the algorithm from the article
  set<vector<Qel>> seen;
  map<vector<Qel>, pair<int,pair<vector<Qel>,vector<Qel>>>> tree;
  for(size_t i=0; i<sep.size(); i++){
    tree[sep[i]] = pair<int,pair<vector<Qel>,vector<Qel>>>(-1, pair<vector<Qel>,vector<Qel>>(vector<Qel>(0),vector<Qel>(0)));
    seen.insert(sep[i]);
  }
  vector<bool> isNew(sep.size(), true);

  for(int exec=0; true; exec++){
    vector<vector<Qel>> newsep(sep);
    auxnewVec(newsep, sep, operators, seen, isNew, coef, tree); 
    findconvexhull(newsep);
    sort(newsep.begin(), newsep.end());
    isNew = vector<bool> (newsep.size(), true);
    
    bool done =true;
    for(size_t i=0; i<newsep.size(); i++){
      for(size_t j=0;j<sep.size();j++)
        if(newsep[i]==sep[j]) isNew[i] = false;
      if(isNew[i]) done = false;
    }
    sep.swap(newsep);
    if(done) break;
    cout<<"************************     Iteration  "<<exec<<":  The size of the convex hull is : "<<sep.size()<<endl;
    cout<<"The vertices of the convex hull are:"<<endl;
    for(size_t i=0; i<sep.size(); i++){
      for(size_t j=0; j<sep[i].size();j++) cout<< sep[i][j]<<"   ";
      cout<<endl;
    }
    cout<<"***********************************************************"<<endl;
    cout<<"The approximations of the vertices of the convex hull are:"<<endl;
    for(size_t i=0; i<sep.size(); i++){
      for(size_t j=0; j<sep[i].size();j++) cout<< sep[i][j].get_d()<<"   ";
      cout<<endl;
    }
    cout<<"***********************************************************"<<endl;
  }
  cout<<"**************************  DONE !!! This set"<<endl<<"The size of the set X is : "<<sep.size()<<endl;
  for(size_t i=0; i<sep.size();i++){
    for(size_t j=0; j<sep[i].size();j++) cout<< sep[i][j]<<"   ";
    cout<<endl;
  }
  cout<<"**************************  DONE !!! "<<endl<<"The size of the set X is : "<<sep.size()<<endl;
	return true;
}


==> anc/algebraic.hpp <==
#include <gmpxx.h>
#include <vector>

using namespace std;
//This is the implementation of the number class that manipulates the algebraic extension of Q by one root of an irreducible polynomial
class Number{
public: 
  // first we deal with the minimal polynomial this data is shared by all the instances of the class
  static vector<mpq_class> poly;
  static size_t deg;
  static vector<pair<mpq_class,mpq_class>> rApp;//An interval of rationals that contain the root
  static void improveAp0(){  //This function improves the rational approximation of the root by a factor 2
    mpq_class aver= (rApp[0].first + rApp[0].second)/2; 
    mpq_class tot = 0;
    mpq_class pow = 1;
    for(size_t i=0; i<poly.size(); i++){
      tot += poly[i]*pow;
      pow *= aver;
    }
    if((tot*rApp[0].second )>0) rApp[0].second = aver;
    else rApp[0].first = aver;
  }
  static  void improveAp(int n=8){ //This function improves the rational approximation of the root (by a factor 256) and of the powers of the root
    for(int i=0; i<n; i++) improveAp0();
    for(size_t i=1; i<deg; i++){
      vector<mpq_class> t(4);
      t[0] = rApp[i-1].first*rApp[0].first;
      t[1] = rApp[i-1].second*rApp[0].second;
      t[2] = rApp[i-1].first*rApp[0].second;
      t[3] = rApp[i-1].second*rApp[0].first;
      rApp[i].first=rApp[i].second=t[0];
      for(int j=1;j<4;j++){
        if(t[j]<rApp[i].first) rApp[i].first = t[j];
        if(t[j]>rApp[i].second) rApp[i].second = t[j];
      }
    }
  }
  static void setPoly(vector<mpq_class>&p, pair<mpq_class,mpq_class> & a){//This function initializes the shared data of the class
    poly = p; 
    deg = poly.size()-1;
    rApp = vector<pair<mpq_class,mpq_class>>(deg);
    rApp[0]=a;
    while(a.first*a.second<0) improveAp0();
    improveAp();
    cout<<"Number class has been properly initialized"<<endl;
    cout<<" Poly is: ";
    for(size_t i=0; i<poly.size();i++) cout<<((i!=0)?'+':' ')<< poly[i]<<" * x^"<<i;
    cout<<endl;
    cout<< "Approx of the root is: "<< rApp[0].first<<"   "<<rApp[0].second<<endl;
  }
  
  //Now we have everything related to one of these numbers
  vector<mpq_class> val;//This is the polynomial of Q[X]/P
  pair<mpq_class,mpq_class> approx;//This is a rational interval that contains the number
  
  Number():val(deg, 0),approx(0,0){}
  Number(int n):val(deg,0), approx(n,n){val[0] = n;}
  Number(mpq_class n):val(deg,0), approx(n,n){val[0] = n;}
  
  void setApprox(){//computes an approximation of the number
    approx.first=approx.second=val[0];
    for(size_t i=0;i<deg-1;i++){//doesnt work if the root is <0
      if(val[i]<0){
        approx.first += val[i+1]*rApp[i].second;
        approx.second += val[i+1]*rApp[i].first;
      }else{
        approx.first += val[i+1]*rApp[i].first; 
        approx.second += val[i+1]*rApp[i].second;        
      }
    }
  }
  
  friend ostream& operator<<(ostream& out, const Number& x){
    bool notZero=false;
    for(size_t i=1; i<deg-1; i++){
      int j=deg-i;
      if(x.val[j]==1 && !notZero){ out << "x^"<<j; notZero= true;}
      else if(x.val[j]==1){ out << " + "<< "x^"<<j;}
      else if(x.val[j]==-1){ out << " - "<< "x^"<<j; notZero= true;}
      else if(x.val[j]>0 && !notZero){ out <<x.val[j]<< "x^"<<j; notZero= true;}
      else if(x.val[j]>0){ out << " + "<<x.val[j]<< "x^"<<j;}
      else if(x.val[j]<0){ out << " - "<<-x.val[j]<< "x^"<<j; notZero= true;}
    }
    int j=1;
    if(x.val[j]==1 && !notZero){ out << "x"; notZero= true;}
    else if(x.val[j]==1){ out << " + "<< "x";}
    else if(x.val[j]==-1){ out << " - "<< "x"; notZero= true;}
    else if(x.val[j]>0 && !notZero){ out <<x.val[j]<< "x"; notZero= true;}
    else if(x.val[j]>0){ out << " + "<<x.val[j]<< "x";}
    else if(x.val[j]<0){ out << " - "<<-x.val[j]<< "x"; notZero= true;}
  
    if(x.val[0]>=0 && !notZero){ out <<x.val[0]; notZero= true;}
    else if(x.val[0]>0){ out << " + "<<x.val[0];}
    else if(x.val[0]<0){ out << " - "<<-x.val[0]; notZero= true;}
//     for(size_t i=1;i<deg;i++) if(x.val[i]) out << " + "<<x.val[i]<< ".x^"<<i;
		return out;
	}
  
  friend istream& operator>>(istream& in, Number& x){
    for(size_t i=0; i<deg; i++){ 
      in>>x.val[i];   
      x.val[i].canonicalize();
    }
		return in;
	}
	// some basic arithmetic operations
	Number& operator++(){          
		val[0]+=1;
    approx.first+=1;
    approx.second+=1;
		return *this; 
	}
	Number operator++(int){
		Number tmp(*this);
		operator++(); 
		return tmp; 
	}
	Number& operator--(){          
		val[0]-=1;
    approx.first-=1;
    approx.second-=1;
		return *this; 
	}
	Number operator--(int){
		Number tmp(*this);
		operator--(); 
		return tmp; 
	}
	Number& operator+=(const Number& rhs){   
    for(size_t i=0;i<deg;i++) val[i]+=rhs.val[i];
    approx.first+=rhs.approx.first;
    approx.second+=rhs.approx.second;
		return *this; 
	}	
	friend Number operator+(Number lhs, const Number& rhs){
		lhs += rhs; 
		return lhs; 
	}	
	Number& operator-=(const Number& rhs){    
    for(size_t i=0; i<deg; i++) val[i]-=rhs.val[i];
    approx.first-=rhs.approx.second;
    approx.second-=rhs.approx.first;
		return *this; 
	}	
	friend Number operator-(Number lhs, const Number& rhs){
		lhs -= rhs; 
		return lhs; 
	}			
	Number& operator*=(const Number& rhs){
		vector<mpq_class> temp(deg*2-1,0);
    for(size_t i=0; i<deg; i++)
      for(size_t j=0; j<deg; j++)
        temp[i+j]+=rhs.val[i]*val[j];
    for(size_t i=deg*2-2; i>=deg;i--){
      mpq_class t= temp[i]/poly[deg];
      for(size_t j=0;j<=deg;j++) temp[i-deg+j]-=t*poly[j];
    }
    for(size_t i=0; i<deg;i++) val[i]= temp[i];
    setApprox();
		return *this; 
	}	
	
	friend Number operator*(Number lhs, const Number& rhs){
		lhs*= rhs; 
		return lhs; 
	}	
	//the only complicated arithmetic operation is division. We use the extended euclidean algorithm to get the Bezout coeficients
	Number& operator/=(const Number& rhs){
    vector<mpq_class> t(deg+1,0), newt(deg+1,0), r(poly), newr(rhs.val);
    newr.push_back(0);
    newt[0]=1;   
    while(true){ 
      int degr=-1, degnewr=-1;
      for(size_t i=0; i<=deg;i++){
        if(r[i]!=0) degr=i;
        if(newr[i]!=0) degnewr=i;
      }
      if(degnewr==-1) break; //<=> newr==0
      vector<mpq_class> newttemp(t), newrtemp(r); 
      for(int i = degr; i >= degnewr; i--){
        mpq_class coef = newrtemp[i]/newr[degnewr];
        for(size_t j= i-degnewr;j<=deg;j++){
          newrtemp[j] -= newr[j-i+degnewr]*coef;
          newttemp[j] -= newt[j-i+degnewr]*coef;
        }
      }
      r.swap(newr); t.swap(newt);
      newr.swap(newrtemp); newt.swap(newttemp);
    }
    for(size_t i=0; i<=deg; i++) t[i]/=r[0];// now t contains the inverse of rhs and we can multiply
    vector<mpq_class> temp(deg*2-1,0);
    for(size_t i=0; i<deg; i++)
      for(size_t j=0; j<deg; j++)
        temp[i+j]+=t[i]*val[j];
    for(size_t i=deg*2-2; i>=deg;i--){
      mpq_class coef= temp[i]/poly[deg];
      for(size_t j=0;j<=deg;j++) temp[i-deg+j]-=coef*poly[j];
    }
    for(size_t i=0; i<deg;i++) val[i]= temp[i];
    setApprox();
		return *this; 
  }
	
	friend Number operator/(Number lhs, const Number& rhs){
    lhs/=rhs;
		return lhs; 
	}	
  //computes the power of the number
	Number power(int n){
    if(n==1) return *this; 
    else if(n==0) return 1;
    Number temp(*this);
    temp*=(*this);
    if(n%2==1) return (*this)*(temp.power(n/2));
    else return temp.power(n/2);
  }
	
	//two numbers are equal if they have the same polynomial
	bool isNull(){
    for(size_t i=0;i<deg;i++) if(val[i]!=0) return false;
    return true;
  }
  
	friend inline bool operator==(const Number& lhs, const Number& rhs){
    for(size_t i=0;i<deg;i++) 
      if(lhs.val[i]!=rhs.val[i]) return false; 
    return true;
  }
  //We use the intervals to do comparisons
  //There are many slightly different versions of each comparison because each of them allow to avoid copy of different arguments and the compiler can produce more optimized binary code
	bool isnonneg(){
    if(isNull()) return true;
    setApprox();
    while(true){
      if(approx.first>0) return true;
      if(approx.second<0) return false;
      improveAp();
      setApprox();
    }
	}
  
	friend inline bool operator< (Number& lhs, Number& rhs){
    if(lhs==rhs) return false;      
    lhs.setApprox();
    rhs.setApprox();
    while(true){
      if(lhs.approx.second<rhs.approx.first){ return true;}
      if(rhs.approx.second<lhs.approx.first){ return false;}
      improveAp();
      lhs.setApprox();
      rhs.setApprox();
    }	
	}
	
	friend inline bool operator> (Number& lhs, Number& rhs){return rhs < lhs;}
	friend inline bool operator<=(Number& lhs, Number& rhs){return !(lhs > rhs);}
	friend inline bool operator>=(Number& lhs, Number& rhs){return !(lhs < rhs);}
	friend inline bool operator!=(Number& lhs, Number& rhs){return !(rhs==lhs);}	
	
	// version with rvalues reference for the case where something is wrong
	friend inline bool operator< (Number&& lhs, Number&& rhs){
    if(lhs==rhs) return false;   
    lhs.setApprox();
    rhs.setApprox();
    while(true){
      if(lhs.approx.second<rhs.approx.first) return true;
      if(rhs.approx.second<lhs.approx.first) return false;
      improveAp();
      lhs.setApprox();
      rhs.setApprox();
    }	
	}
	friend inline bool operator< (Number& lhs, Number&& rhs){
    if(lhs == rhs) return false;   
    lhs.setApprox();
    rhs.setApprox();
    while(true){
      if(lhs.approx.second<rhs.approx.first) return true;
      if(rhs.approx.second<lhs.approx.first) return false;
      improveAp();
      lhs.setApprox();
      rhs.setApprox();
    }	
	}
	friend inline bool operator< (Number&& lhs, Number& rhs){
    if(lhs==rhs) return false;   
    lhs.setApprox();
    rhs.setApprox();
    while(true){
      if(lhs.approx.second<rhs.approx.first) return true;
      if(rhs.approx.second<lhs.approx.first) return false;
      improveAp();
      lhs.setApprox();
      rhs.setApprox();
    }	
	}
	friend inline bool operator> (Number& lhs, Number&& rhs){return rhs < lhs;}
	friend inline bool operator<=(Number& lhs, Number&& rhs){return !(lhs > rhs);}
	friend inline bool operator>=(Number& lhs, Number&& rhs){return !(lhs < rhs);}
	friend inline bool operator!=(Number& lhs, Number&& rhs){return !(rhs==lhs);}
	
	friend inline bool operator> (Number&& lhs, Number& rhs){return rhs < lhs;}
	friend inline bool operator<=(Number&& lhs, Number& rhs){return !(lhs > rhs);}
	friend inline bool operator>=(Number&& lhs, Number& rhs){return !(lhs < rhs);}
	friend inline bool operator!=(Number&& lhs, Number& rhs){return !(rhs==lhs);}
	
	friend inline bool operator> (Number&& lhs, Number&& rhs){return rhs < lhs;}
	friend inline bool operator<=(Number&& lhs, Number&& rhs){return !(lhs > rhs);}
	friend inline bool operator>=(Number&& lhs, Number&& rhs){return !(lhs < rhs);}
	friend inline bool operator!=(Number&& lhs, Number&& rhs){return !(rhs==lhs);}		
	
	friend inline bool operator< (const Number& lh, const Number& rh){Number rhs(rh); Number lhs(lh); return lhs < rhs;}
	friend inline bool operator> (const Number& lh, const Number& rh){Number rhs(rh); Number lhs(lh); return rhs < lhs;}
	friend inline bool operator<=(const Number& lh, const Number& rh){Number rhs(rh); Number lhs(lh); return !(lhs > rhs);}
	friend inline bool operator>=(const Number& lh, const Number& rh){Number rhs(rh); Number lhs(lh); return !(lhs < rhs);}
	friend inline bool operator!=(const Number& lh, const Number& rh){Number rhs(rh); Number lhs(lh); return !(rhs==lhs);}
	
	Number abs(){
		Number ret=0;
		if (!isnonneg()) ret-= *this;
		else ret = *this;
		return ret;
	}	
// 	//return a decent approximation of the number
// 	//this is only usefull to get an approximation of the root
	double get_d(){
    setApprox();
		return approx.first.get_d();		
	}
};

Number abs(Number v){
 return v.abs(); 
}

vector<mpq_class> Number::poly;
size_t Number::deg;
vector<pair<mpq_class,mpq_class>> Number::rApp;



==> anc/mso_formulas <==
########## Enter your own formula

########## Independant dominating sets

all1 x: validVertex(x) =>
(x in S| ex1 y: validVertex(y) & edge(x,y) & y in S);

all1 x: validVertex(x) =>((x in S)  => all1 y: validVertex(y)=>((y in S) => ~ edge(x,y)));
#

1
2 1 0 -2 1 1 2 1
1
0 1/2 0 0 0 0 
-1

########## Independant dominating sets on trees of order at least 3

all1 x: validVertex(x) =>
(x in S| ex1 y: validVertex(y) & edge(x,y) & y in S);

all1 x: validVertex(x) =>((x in S)  => all1 y: validVertex(y)=>((y in S) => ~ edge(x,y)));
ex1 x: ex1 y: ex1 z: ex1 t:  ex1 v: validVertex(x) & validVertex(y) & validVertex(z)& validVertex(t)& validVertex(v) & x~=y& x~=z& z~=y & x~=t& t~=z& t~=y& x~=v& t~=v& v~=y& v~=z;

#

1
2 1 0 -2 1 1 2 1
1
0 1/2   0 0      0 0    0 0    0 0    0 0    0 0     0 0     0 0    0  0   0 0  0 0   
-1


########## Total Perfect Dominating sets

all1 x: validVertex(x) =>  (ex1 y: validVertex(y) & edge(x,y) & y in S);

all1 x: all1 y: all1 z: (validVertex(x) & validVertex(y) & validVertex(z)) =>  ((y in S & z in S & edge(x,y) & edge(x,z) => y=z));
#
1
85 1 0 -939524096 1 1 2 1
-1



########## Induced matchings

all1 x: (validVertex(x) & x in S) =>  (ex1 y: validVertex(y) & edge(x,y) & y in S);

all1 x: all1 y: all1 z: (validVertex(x) & validVertex(y) & validVertex(z) & x in S) =>  ((y in S & z in S & edge(x,y) & edge(x,z) => y=z));
#
1
3 1 2 -1 0 -1 1 1 2 1
-1



########## Maximal induced matchings

pred ismim(var2 D) = all1 x: (validVertex(x) & x in D) =>  
(ex1 y: validVertex(y) & edge(x,y) & y in D &
all1 z: (validVertex(z) & edge(x,z) & z in D) => y=z);


ismim (S) & (all2 X: (validSet(X) & S sub X & S~=X) => ~ismim(X));
#
0
4254960628685 3195429966304
-1


########## Induced matchings at distance 3

all1 x: (validVertex(x) & x in S) =>  (ex1 y: validVertex(y) & edge(x,y) & y in S);
all1 x: all1 y: all1 z: (validVertex(x) & validVertex(y) & validVertex(z) & x in S & y in S & z in S & edge(x,y) & edge(x,z)) => y=z;

all1 x: all1 y: all1 z: (validVertex(x) & validVertex(y) & validVertex(z) & y in S & z in S & edge(x,y) & edge(x,z)) => (y=z| edge(y,z));
#
1
4 1 3 -1 0 -1 1 1 2 1
-1

########## Induced matchings at distance 4

all1 x: (validVertex(x) & x in S) =>  (ex1 y: validVertex(y) & edge(x,y) & y in S);
all1 x: all1 y: all1 z: (validVertex(x) & validVertex(y) & validVertex(z) & x in S & y in S & z in S & edge(x,y) & edge(x,z)) => y=z;

all1 x: all1 y: all1 z:all1 t: (validVertex(x) & validVertex(y) & validVertex(z)& validVertex(t)  & x in S & y in S & edge(x,z) & edge(z,t) & edge(t,y) ) => (y=x| edge(y,x));
#
1
9 1 0 -13 1 1 2 1
1
0 0 0 0 0 0 0 0 0
1/6 0 0 0 0 0 0 0 1/13
0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0

-1

########## Induced matchings at distance 5

all1 x: (validVertex(x) & x in S) =>  (ex1 y: validVertex(y) & edge(x,y) & y in S);
all1 x: all1 y: all1 z: (validVertex(x) & validVertex(y) & validVertex(z) & x in S & y in S & z in S & edge(x,y) & edge(x,z)) => y=z;


all1 v: all1 x: all1 y: all1 z:all1 t: (validVertex(v) & validVertex(x) & validVertex(y) & validVertex(z)& validVertex(t)  & v in S & y in S & edge(v,x) & edge(x,z) & edge(z,t) & edge(t,y) ) => (y=v| edge(y,v));
#
0
22 17
-1

########## Induced matchings at distance 6

all1 x: (validVertex(x) & x in S) =>  (ex1 y: validVertex(y) & edge(x,y) & y in S);
all1 x: all1 y: all1 z: (validVertex(x) & validVertex(y) & validVertex(z) & x in S & y in S & z in S & edge(x,y) & edge(x,z)) => y=z;


all1 v: all1 w: all1 x: all1 y: all1 z:all1 t: (validVertex(v) & validVertex(w) & validVertex(x) & validVertex(y) & validVertex(z)& validVertex(t)  & v in S & y in S & edge(v,w) & edge(w,x) & edge(x,z) & edge(z,t) & edge(t,y) ) => (y=v| edge(y,v));
#

1
11 1 0 -13 1 1 2 1
-1


########## Maximal matchings

pred child(var1 l1, var1 l2) = (ex1 x : rightAncestor(l1, x) & rightAncestor(l2,x.1));

all1 x: validVertex(x) & (~ ex1 y: validVertex(y)&child(y,x))=> x notin S;

pred ismatch(var2 X)= (all1 x: all1 y: (validVertex(x) & x in X &   validVertex(y) & y in X) => ~ edge(x,y))&
  (all1 x: all1 y: all1 z: (validVertex(x) & validVertex(y) & validVertex(z)  & y in X & z in X& child(x,y)& child(x,z))=> z=y);
  
ismatch(S)& (all2 X: (validSet(X)&S sub X & S~=X) =>~ismatch(X));

#

1
14 1 7 -11 0 9
1 1 2 1
1
0 0 0 0 -19/153 0 0 0 0 0 0 5/153 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 107/765 0 0 0 0 0 0 -4/765 0 0
0 0 0 0 107/765 0 0 0 0 0 0 -4/765 0 0
-1



########## Minimal perfect Dominating sets

pred ispd(var2 D) = (all1 x: validVertex(x) =>(x in D| ex1 y: validVertex(y) & edge(x,y) & y in D)) 
                  & (all1 x: all1 y: all1 z: (validVertex(x)& x notin D & validVertex(y) & validVertex(z)) =>  ((y in D & z in D & edge(x,y) & edge(x,z) => y=z)));
                  
ispd(S)& (all2 X: (validSet(X)& X sub S & S~=X) =>~ispd(X));
#
1
3 1 1 -1 0 -1 1 1 2 1
-1

########## Perfect codes (Independant perfect dominating sets)

all1 x: validVertex(x) =>(x in S| ex1 y: validVertex(y) & edge(x,y) & y in S);
all1 x: all1 y: all1 z: (validVertex(x)& x notin S & validVertex(y) & validVertex(z)) =>  ((y in S & z in S & edge(x,y) & edge(x,z) => y=z));
all1 x: validVertex(x) =>((x in S)  => all1 y: validVertex(y)=>((y in S) => ~ edge(x,y)));
                  
                  
                  
#

1
7 1 0 -3 1 1 2 1
-1


########## Maximal irredundant sets
pred isirs(var2 D) = all1 x: (validVertex(x) & x in D) =>
 (ex1 y: validVertex(y) & (x=y | edge(x,y)) & all1 z: (validVertex(z) & (z=y | edge(z,y)) & z in D) => z=x);

isirs(S)& (all2 X: (validSet(X)&S sub X & S~=X) =>~isirs(X));
#
0
14 9
-1



==> anc/read_Mona_Output_Tree.cpp <==
#include <iostream>
#include <fstream>
#include <vector>
#include <map>
#include <set>
#include "X_from_operator.hpp"

//g++ mycxxprog.cc -lgmpxx -lgmp

using namespace std;

mpq_class readRat(){//Reads the rational growth rate
  cout<<" What should the growth rate be ?"<<endl; 
  cout<<" Give a rational number: enter the numerator and the denominator separated by a blank space."<<endl; 
  mpz_class n,d; cin >>n>>d;  
  return mpq_class(n)/d;
}

Number readAlg(){//Reads the algrebraic growth rate
  cout<<"   What should the growth rate be ?"<<endl; 
  cout<<"   Give an irrational algrebraic real number. First give a rational multiple of the minimal polynomial (of degree at least 2) with integer coeficients."<<endl; 
  cout<<"   For that enter pairs of integers i j such that the coefficient of x^i is j. You need to start with the term of highest degree and to end with the pair 0 j (where j is the constant term of the polynomial). Every unspecified term is set to 0."<<endl;
  cout<<"   Finaly give a pair of rational numbers (each given as a pair of integers separated by a blank space) around the root that uniquely determines it."<<endl;
  cout<<"   For instance for any number of the form a^(1/b) (with a and b positive integers) one could chose the polynomial x^b-a and the interval [1,2] and write: b 1 0 -a 1 1 2 1. "<<endl; 
  int a, c, d, e; mpq_class b; 
  cin>>a>>b;
  vector<mpq_class> p(a+1,0);
  p[a]=b;
  while(true){
    cin>>a>>b;
    p[a]=b;
    if(a == 0) break;
  }
  cin >> a>>c>>d>>e;
  pair<mpq_class,mpq_class> approx(mpq_class(a)/c,mpq_class(d)/e);
  Number::setPoly(p, approx);
  Number::improveAp(500);
  Number coef(0);
  coef.val[1]=1;
  return coef;
}

class automaton_tree{// This class reads a tree-automaton produced by mona and provides some basics operations
public:
  size_t size_Mat;
  vector<int> baseVect;
  vector<vector<pair<int,int>>> transMat; 
  vector<int> evaluateVect;
  
  automaton_tree(){ }
  void readFromStream(ifstream & streamIn){// This function reads a tree automaton from the file produced by mona. A preprocessing done in the bash script is needed.
    set<int> acceptingset, tempAccepting;
    int read;
    streamIn>>read;
    while(read != -1){
      tempAccepting.insert(read);
      streamIn >> read;
    }

    streamIn >>read; streamIn>>read;
    map<int,int> rename;
    int renameSize=0;
    while(read != -1){
      int b, d; 
      string s;
      streamIn >> b >> s >> d;
      if(tempAccepting.find(d) != tempAccepting.end()){
        if(rename.find(read)==rename.end()) rename[read]=renameSize++;
        acceptingset.insert(rename[read]);
      }
      streamIn >> read;
    }

    int fakeInitial; 
    streamIn >> fakeInitial;
    streamIn >> read;
    while(read != -1){
      int b, d; 
      string s;
      streamIn >> b >> s >> d;
      if(b != fakeInitial && read != fakeInitial){
        if(rename.find(d) == rename.end()) rename[d] = renameSize++;
        if(rename.find(b) == rename.end()) rename[b] = renameSize++;
        if(rename.find(read) == rename.end()) rename[read] = renameSize++;
        if(transMat.size() <= rename.size()){ transMat.resize(rename.size()); baseVect.resize(rename.size());}
        transMat[rename[d]].push_back(pair<int,int>(rename[read], rename[b]));
        if(s == "X") transMat[rename[d]].push_back(pair<int,int>(rename[read], rename[b]));
      }else if(b == fakeInitial && read == fakeInitial){
        if(rename.find(d) == rename.end()) rename[d] = renameSize++;
        if(transMat.size() <= rename.size()){ transMat.resize(rename.size()); baseVect.resize(rename.size());}
        baseVect[rename[d]]+=(s == "X")?2:1;
      }
      streamIn>>read;
    }
    evaluateVect=vector<int>(baseVect.size(),0);
    for(auto it=acceptingset.begin(),ie=acceptingset.end(); it!=ie; it++)
      evaluateVect[*it]=1;
    size_Mat=baseVect.size();
  }
  
  void primitiveSuboperator(){//This function removes states that are not accessible and co-accessible
    if(baseVect.size()==0) return ;
    vector<bool> usefull(size_Mat, false);
    vector<bool> used(size_Mat, false);
    for(size_t i=0; i<size_Mat ; i++)
      if(evaluateVect[i] != 0) usefull[i]= true;
    for(size_t i=0; i<size_Mat ; i++)
      if(baseVect[i] != 0) used[i]=true;
    bool done = false;
    while(!done){
      done = true;
      for(size_t i=0; i<transMat.size(); i++){
        for(size_t j=0; j<transMat[i].size(); j++){
          if(usefull[i]){ 
            if(!(usefull[transMat[i][j].first] && usefull[transMat[i][j].second])) done = false;
            usefull[transMat[i][j].first] = usefull[transMat[i][j].second] = true;
          }
          if(used[transMat[i][j].first] && used[transMat[i][j].second]){
            if(!used[i]) done = false;
            used[i] = true;
          }
        }
      }
    }

    for(size_t i=0; i<size_Mat; i++)
      usefull[i] = usefull[i] && used[i];
    
    vector<int> mappedTo(usefull.size());
    size_Mat=0;
    for(size_t i=0; i<usefull.size(); i++){
      if(usefull[i]) mappedTo[i] = size_Mat++;
      else mappedTo[i]=-1;
    }
    
    vector<vector<pair<int,int>>>transtemp(size_Mat);
    for(size_t i=0; i<transMat.size();i++){
      if(!usefull[i]) continue;
      for(size_t j=0;j<transMat[i].size();j++){
        if(usefull[transMat[i][j].first] && usefull[transMat[i][j].second]) 
          transtemp[mappedTo[i]].push_back(pair<int,int>(mappedTo[transMat[i][j].first], mappedTo[transMat[i][j].second]));        
      }
    }
    transMat.swap(transtemp);
    
    vector<int> baseVecttemp(size_Mat);
    for(size_t i=0; i<baseVect.size();i++){
      if(!usefull[i]) continue;
      else baseVecttemp[mappedTo[i]]=baseVect[i];
    }
    baseVect.swap(baseVecttemp);
    
    vector<int> evaluateVecttemp(size_Mat);
    for(size_t i=0; i<evaluateVect.size();i++){
      if(!usefull[i]) continue;
      else evaluateVecttemp[mappedTo[i]]=evaluateVect[i];
    }
    evaluateVect.swap(evaluateVecttemp);
  } 
    
  void print(){// This function prints the bilinear operator
    cout<<"The minimal accessible and co-accessible bilinear operator is given by"<<endl;
    for(size_t i=0; i<transMat.size(); i++){
//       cout<< "  w_"<<i+1<<"=";
      if(transMat[i].size()==0) cout<<"0";
      for(size_t j=0;j<transMat[i].size();j++)
        cout<<((j == 0)? ' ':'+')  <<" u_{"<<transMat[i][j].first+1<<"}v_{"<<transMat[i][j].second+1<<"}";
      cout<<"\\\\"<<endl;
    }
    cout<<" The initial vector V_0 is:"<<endl;
    for(size_t i=0; i<baseVect.size(); i++) cout<<baseVect[i]<<"  ";
    cout<<endl<<" The final vector F is:"<<endl;
    for(size_t i=0; i<baseVect.size(); i++) cout<<evaluateVect[i]<<"  ";
    cout<< endl<<endl<<"************************************************"<<endl;

  }
};

template< class Qel>
Qel eval(vector<int>& Evec, vector<Qel>& v){
    Qel tot=0;
    if(Evec.size()!= v.size()) {cout<<"dafuq "<<Evec.size()<< "   "<< v.size()<<endl; exit(0);}
    for(size_t i=0; i<v.size(); i++)
      if(Evec[i]==1) tot += v[i];
    return tot;
}

int main(int argc, char **argv){
  // We start by reading and cleaning the tree automaton.
  automaton_tree T;
  ifstream ifTemp(argv[1]);
  T.readFromStream(ifTemp);
  T.primitiveSuboperator();
  T.print();
  //Then we reads the growth rate and calls the main programm. We now read from the standart input.
  cout<<"Is the growth rate rational or algebraic non-rational ? (Type 0 for rational and 1 for algebraic non rational)"<<endl;   
  int algOrRate; cin >> algOrRate;
  if(algOrRate == 0){
    mpq_class coef = readRat();
    vector<vector<mpq_class>> sep(1,vector<mpq_class>(T.baseVect.size()));
    for (size_t i=0; i<T.baseVect.size(); i++) sep[0][i]=T.baseVect[i]/coef;
    while(true){
      cout<<"Do ou whish to add a vector to the set X at the start ? (This is usefull for instance for proposition 32.) If yes enter 1 and else -1."<<endl;
      int a;
      cin>>a;
      if(a == -1) break;
      cout<<"Enter the "<< T.baseVect.size()<<" entries of the vector separated by a blank space."<<endl;
      vector<mpq_class> v(T.baseVect.size(),0);
      for(size_t i=0; i<v.size(); i++) cin>>v[i];
      sep.push_back(v);
    }
    
    vector<vector<vector<pair<int,int>>>> op(1,T.transMat);   
    findX(op, sep, coef);
  }else{
    Number coef = readAlg();
    vector<vector<Number>> sep(1,vector<Number>(T.baseVect.size()));
    for (size_t i=0; i<T.baseVect.size(); i++) sep[0][i]=T.baseVect[i]/coef;
    while(true){
      cout<<"Do ou whish to add a vector to the set X at the start ? (This is usefull for instance for proposition 32.) If yes enter 1 and else -1."<<endl;
      int a;
      cin>>a;
      if(a == -1) break;
      cout<<"If yes enter 1 and the "<< T.baseVect.size()<<" entries of the vector separated by a blank space."<<endl;
      cout<<"For each coordinate of the vector give the "<< Number::deg <<" coefficients of the polynomial in the growth rate from lowest to highest degree."<<endl;
      vector<Number> v(T.baseVect.size(),0);
      for(size_t i=0; i<v.size(); i++) cin>>v[i];
      sep.push_back(v);
    }

    vector<vector<vector<pair<int,int>>>> op(1,T.transMat);   
    findX(op, sep, coef);
    
    Number C = sep[0][0];
    for(size_t i=0; i<sep.size(); i++)
      if(eval(T.evaluateVect, sep[i])>C) C = eval(T.evaluateVect, sep[i]);
    cout<<" C is "<<C<<endl;
  }
  return 0;
}

